TorchCraft: a Library for Machine Learning Research on Real-Time Strategy Games

We present TorchCraft, a library that enables deep learning research on Real-Time Strategy (RTS) games such as StarCraft: Brood War, by making it easier to control these games from a machine learning framework, here Torch. This white paper argues for using RTS games as a benchmark for AI research, and describes the design and components of TorchCraft.

==> cp_sty_for_arxiv.sh <==
cp /usr/local/texlive/2014/texmf-dist/tex/latex/natbib/natbib.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/geometry/geometry.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/graphics/keyval.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/generic/oberdiek/ifpdf.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/generic/oberdiek/ifvtex.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/generic/ifxetex/ifxetex.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/base/inputenc.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/base/utf8.def .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/base/t1enc.dfu .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/base/ot1enc.dfu .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/base/omsenc.dfu .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/base/fontenc.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/base/t1enc.def .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/hyperref/hyperref.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/generic/oberdiek/hobsub-hyperref.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/generic/oberdiek/hobsub-generic.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/oberdiek/auxhook.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/oberdiek/kvoptions.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/hyperref/pd1enc.def .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/latexconfig/hyperref.cfg .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/url/url.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/hyperref/hpdftex.def .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/oberdiek/rerunfilecheck.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/booktabs/booktabs.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/amsfonts/amsfonts.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/units/nicefrac.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/base/ifthen.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/microtype/microtype.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/microtype/microtype-pdftex.def .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/microtype/microtype.cfg .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/graphics/graphicx.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/graphics/graphics.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/graphics/trig.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/latexconfig/graphics.cfg .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/pdftex-def/pdftex.def .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/subfig/subfig.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/caption/caption.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/caption/caption3.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/graphics/color.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/latexconfig/color.cfg .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/multirow/multirow.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/tools/array.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/amsmath/amsopn.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/amsmath/amsgen.sty .
cp /usr/local/texlive/2014/texmf-dist/tex/latex/wrapfig/wrapfig.sty .

